FMix: Enhancing Mixed Sample Data Augmentation

Mixed Sample Data Augmentation (MSDA) has received increasing attention in recent years, with many successful variants such as MixUp and CutMix. By studying the mutual information between the function learned by a VAE on the original data and on the augmented data we show that MixUp distorts learned functions in a way that CutMix does not. We further demonstrate this by showing that MixUp acts as a form of adversarial training, increasing robustness to attacks such as Deep Fool and Uniform Noise which produce examples similar to those generated by MixUp. We argue that this distortion prevents models from learning about sample specific features in the data, aiding generalisation performance. In contrast, we suggest that CutMix works more like a traditional augmentation, improving performance by preventing memorisation without distorting the data distribution. However, we argue that an MSDA which builds on CutMix to include masks of arbitrary shape, rather than just square, could further prevent memorisation whilst preserving the data distribution in the same way. To this end, we propose FMix, an MSDA that uses random binary masks obtained by applying a threshold to low frequency images sampled from Fourier space. These random masks can take on a wide range of shapes and can be generated for use with one, two, and three dimensional data. FMix improves performance over MixUp and CutMix, without an increase in training time, for a number of models across a range of data sets and problem settings, obtaining a new single model state-of-the-art result on CIFAR-10 without external data. Finally, we show that a consequence of the difference between interpolating MSDA such as MixUp and masking MSDA such as FMix is that the two can be combined to improve performance even further. Code for all experiments is provided at https://github.com/ecs-vlc/FMix .

==> images/graphs.py <==
#!/usr/bin/env python
# coding: utf-8

# In[1]:


#get_ipython().run_line_magic('matplotlib', 'inline')
import matplotlib.pyplot as plt
from matplotlib import rc
# rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
rc('text', usetex=True)
# import seaborn as sns
# sns.set()


# In[2]:


import numpy as np
from cycler import cycler

colors = np.ones((8, 4))
colors[0, :] = np.array([.00, .00, .00, 1.0])
colors[1, :] = np.array([.90, .62, .00, 1.0])
colors[2, :] = np.array([.34, .71, .91, 1.0])
colors[3, :] = np.array([.00, .62, .45, 1.0])
colors[7, :] = np.array([.94, .89, .26, 1.0])
colors[4, :] = np.array([.00, .45, .70, 1.0])
colors[5, :] = np.array([.84, .37, .00, 1.0])
colors[6, :] = np.array([.80, .47, .65, 1.0])

default_cycler = (cycler(color=colors[1:]))

plt.rc('axes', prop_cycle=default_cycler)


# In[3]:


import numpy as np

alphas = [0.132, 0.206, 0.321, 0.502, 0.784, 1.225, 1.913, 2.988, 4.668, 7.292, 11.391]

fmix = np.array([94.940, 95.004, 95.336, 95.496, 95.692, 95.584, 95.376, 95.496, 95.468, 95.344, 95.244])
fmix_err = np.array([0.040, 0.137, 0.031, 0.124, 0.205, 0.055, 0.117, 0.098, 0.140, 0.045, 0.236])

mix = np.array([94.416,94.652,94.756,94.988,94.86,94.504,94.74,94.24,94.588,94.34,94.348])
mix_err = np.array([0.154,0.173,0.209,0.091,0.079,0.813,0.152,0.151,0.162,0.725,0.104])

cmix = np.array([95.252,95.208,95.428,95.092,95.252,95.456,95.308,95.264,95.34,95.212,95.244])
cmix_err = np.array([0.065,0.128,0.28,0.093,0.08,0.187,0.074,0.276,0.114,0.165,0.108])


# In[4]:


plt.figure(figsize=(4, 2))

# FMix
plt.plot(alphas, fmix, '-', label='FMix')
plt.fill_between(alphas, fmix - fmix_err, fmix + fmix_err, alpha=0.2)

# MixUp
plt.plot(alphas, mix, '--', label='Mixup')
plt.fill_between(alphas, mix - mix_err, mix + mix_err, alpha=0.2)

#Cut Mix
plt.plot(alphas, cmix, '-.', label='CutMix')
plt.fill_between(alphas, cmix - cmix_err, cmix + cmix_err, alpha=0.2)

plt.gca().set_xscale('log', basex=1.5)
plt.gca().set_xlim(1.5 ** -3, 1.5 ** 5)
plt.gca().set_ylim(93, 96)

plt.xlabel('$\\alpha$')
plt.ylabel('Accuracy (\\%)')
plt.legend( frameon=False)
plt.savefig('alpha_graph.pdf', bbox_inches='tight')
plt.show()


# In[5]:


############# Decay 


delta = [0.296,0.363,0.444,0.544,0.667,0.816,1.0 ,1.225,1.5  ,1.837,2.25 ,2.756,3.375,4.134,5.062,6.2  ,7.594]

fmix = np.array([93.251, 93.39,  93.594, 93.933, 94.115, 94.403, 94.979, 95.207, 95.387, 95.495,
 95.586, 95.569, 95.469, 95.519, 95.529, 95.495, 95.603])
fmix_err = np.array([0.261, 0.195, 0.171 ,0.3,   0.185, 0.172, 0.269, 0.148, 0.115, 0.205 ,0.224, 0.13,
 0.045, 0.156, 0.117, 0.123, 0.094])


# In[6]:


plt.figure(figsize=(4, 2))

# FMix
plt.plot(delta, fmix, '-', label='FMix')
plt.fill_between(delta, fmix - fmix_err, fmix + fmix_err, alpha=0.2)

plt.gca().set_xscale('log', basex=1.5)
plt.gca().set_xlim(1.5 ** -3, 1.5 ** 5)
plt.gca().set_ylim(93, 96)
plt.xlabel('$\\delta$')
plt.ylabel('Accuracy (\\%)')
plt.legend( frameon=False)
plt.savefig('decay_graph.pdf', bbox_inches='tight')
plt.show()


# In[ ]:

############################### Split Fraction

import numpy as np

alphas = [0.05, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.]

fmix = np.array([73.123, 83.120, 89.893, 92.477, 93.727, 94.693, 95.317, 95.543, 95.727, 95.827, 96.14])
fmix_err = np.array([1.222, 0.318, 0.054, 0.111, 0.167, 0.065, 0.110, 0.033, 0.120, 0.342, 0.1])

mix = np.array([80.270, 85.36, 90.633, 92.673, 93.597, 94.353, 94.650, 95.093, 95.310, 95.573, 95.66])
mix_err = np.array([0.212, 1.093, 0.382, 0.162, 0.268, 0.083, 0.083, 0.066, 0.163, 0.270, 0.11])

base = np.array([75.11, 80.947, 87.140, 90.003, 91.087, 92.243, 92.900, 93.477, 93.847, 94.230, 94.63])
base_err = np.array([0.772, 1.266, 0.102, 0.123, 0.161, 0.062, 0.049, 0.106, 0.024, 0.050, 0.21])

mixfup = np.array([82.486, 87.772, 92.222, 93.852, 94.574, 95.062, 95.493, 95.903, 96.153, 96.197, 96.33])
mixfup_err = np.array([0.483, 0.265, 0.257, 0.120, 0.085, 0.136, 0.078, 0.062, 0.071, 0.133, 0.08])


# In[4]:


plt.figure(figsize=(4, 2))

# FMix
# plt.plot(alphas, fmix, '-', label='FMix')
plt.plot(alphas, (fmix-base)/(100-base), '-', label='FMix')
# plt.fill_between(alphas, fmix - fmix_err, fmix + fmix_err, alpha=0.2)

# MixUp
# plt.plot(alphas, mix, '--', label='Mixup')
plt.plot(alphas, (mix-base)/(100-base), '-', label='Mix')
# plt.fill_between(alphas, mix - mix_err, mix + mix_err, alpha=0.2)

#Cut Mix
# plt.plot(alphas, base, '-.', label='Baseline')
plt.plot(alphas, (base-base)/(100-base), ':', label='Base')
# plt.fill_between(alphas, base - base_err, base + base_err, alpha=0.2)


# from mpl_toolkits.axes_grid.inset_locator import inset_axes
# inset_axes = inset_axes(plt.gca(),
#                     width="30%", # width = 30% of parent_bbox
#                     height=1., # height : 1 inch
#                     loc=3)
# inset_axes

plt.xlabel('Fraction of Total Dataset')
plt.gca().set_xlim(0, 1)
# plt.gca().set_ylim(70, 97)
plt.ylabel('Relative Improvement (\\%)')
plt.legend()
plt.savefig('split_graph.pdf', bbox_inches='tight')
plt.show()




plt.figure(figsize=(4, 2))

# FMix
plt.plot(alphas, fmix, '-', label='FMix')
plt.fill_between(alphas, fmix - fmix_err, fmix + fmix_err, alpha=0.2)

# MixUp
plt.plot(alphas, mix, '--', label='Mixup')
plt.fill_between(alphas, mix - mix_err, mix + mix_err, alpha=0.2)

#Cut Mix
plt.plot(alphas, base, '-.', label='Baseline')
plt.fill_between(alphas, base - base_err, base + base_err, alpha=0.2)


plt.xlabel('Fraction of Total Dataset')
plt.gca().set_xlim(0, 1)
plt.gca().set_ylim(70, 97)
plt.ylabel('Accuracy (\\%)')
plt.legend(loc='upper left', ncol=3, bbox_to_anchor=(0.0, 1.3), frameon=False)
# plt.gca().legend(bbox_to_anchor=(1.1, 1.05))

from mpl_toolkits.axes_grid.inset_locator import inset_axes
inset_axes = inset_axes(plt.gca(),
                    width=1.95, # width = 30% of parent_bbox
                    height=0.8, # height : 1 inch
                    loc=4, borderpad=0)

n = 4
plt.plot(alphas[n:], (fmix[n:]-base[n:])/(100-base[n:]), '-', label='FMix')
# plt.fill_between(alphas, fmix - fmix_err, fmix + fmix_err, alpha=0.2)

# MixUp
# plt.plot(alphas, mix, '--', label='Mixup')
plt.plot(alphas[n:], (mix[n:]-base[n:])/(100-base[n:]), '--', label='Mix')


# plt.fill_between(alphas, mix - mix_err, mix + mix_err, alpha=0.2)
plt.ylabel('Relative')
plt.gca().set_ylim(0.1, 0.4)
plt.gca().set_xlim(0.371, 1.)
plt.gca().tick_params(direction='in')
plt.yticks([0.2,0.3,0.4])
plt.xticks([0.4, 0.6, 0.8, 1.0])
plt.gca().set_xticklabels([])

#Cut Mix
# plt.plot(alphas, base, '-.', label='Baseline')
# plt.plot(alphas[5:], (base[5:]-base[5:])/(100-base[5:]), ':', label='Base')

plt.savefig('split_graph2.pdf', bbox_inches='tight')
plt.show()



plt.figure(figsize=(5, 2))

# FMix
plt.plot(alphas, fmix, '-', label='FMix')
plt.fill_between(alphas, fmix - fmix_err, fmix + fmix_err, alpha=0.2)

# MixUp
plt.plot(alphas, mix, '--', label='Mixup')
plt.fill_between(alphas, mix - mix_err, mix + mix_err, alpha=0.2)

#Cut Mix
plt.plot(alphas, base, '-.', label='Baseline')
plt.fill_between(alphas, base - base_err, base + base_err, alpha=0.2)

#Cut Mix
plt.plot(alphas[:len(mixfup)], mixfup, ':', label='FMix+')
plt.fill_between(alphas[:len(mixfup)], mixfup - mixfup_err, mixfup + mixfup_err, alpha=0.2)


plt.xlabel('Fraction of Total Dataset')
plt.gca().set_xlim(0, 1)
plt.gca().set_ylim(70, 97)
plt.ylabel('Accuracy (\\%)')
plt.legend(loc='upper left', ncol=4, bbox_to_anchor=(-0.1, 1.3), frameon=False)
# plt.gca().legend(bbox_to_anchor=(1.1, 1.05))

from mpl_toolkits.axes_grid.inset_locator import inset_axes
inset_axes = inset_axes(plt.gca(),
                    width=2.44, # width = 30% of parent_bbox
                    height=1, # height : 1 inch
                    loc=4, borderpad=0)

n = 3
plt.plot(alphas[n:], fmix[n:], '-', label='FMix')
plt.fill_between(alphas[n:], fmix[n:] - fmix_err[n:], fmix[n:] + fmix_err[n:], alpha=0.2)

# MixUp
# plt.plot(alphas, mix, '--', label='Mixup')
plt.plot(alphas[n:], mix[n:], '--', label='Mix')
plt.fill_between(alphas[n:], mix[n:] - mix_err[n:], mix[n:] + mix_err[n:], alpha=0.2)

#Cut Mix
plt.plot(alphas[n:], base[n:], '-.', label='Baseline')
plt.fill_between(alphas[n:], base[n:] - base_err[n:], base[n:] + base_err[n:], alpha=0.2)

#Cut Mix
plt.plot(alphas[n:], mixfup[n:], ':', label='Mix+')
plt.fill_between(alphas[n:], mixfup[n:] - mixfup_err[n:], mixfup[n:] + mixfup_err[n:], alpha=0.2)

# plt.ylabel('Relative')
# plt.gca().set_ylim(0.1, 0.4)
plt.gca().set_xlim(0.371, 1.)
plt.gca().tick_params(direction='in')
plt.yticks([94, 95, 96])
plt.gca().set_ylim(93, 96.5)
plt.xticks([0.4, 0.6, 0.8, 1.0])
plt.gca().set_xticklabels([])



plt.savefig('split_graph3.pdf', bbox_inches='tight')
plt.show()



